Generating functions and multiplicity formulas: the case of rank two simple Lie algebras

A procedure is described that makes use of the generating function of characters to obtain a new generating function $H$ giving the multiplicities of each weight in all the representations of a simple Lie algebra. The way to extract from $H$ explicit multiplicity formulas for particular weights is explained and the results corresponding to rank two simple Lie algebras shown.

==> anc/NumeratorHG2.txt <==

List of coefficients of the numerator of the generating function H(t1,t2,y1,y2) for G2.

g[0,0]= 1 - t1 + t1^2 - t2 + 3*t1*t2 - 2*t1^2*t2 - 2*t1^4*t2 + t1^5*t2 + t2^2 - 2*t1*t2^2 - 2*t1^3*t2^2 + 3*t1^4*t2^2 - t1^5*t2^2 + t1^3*t2^3 - t1^4*t2^3 + t1^5*t2^3;

g[0,1]= t1^3 - t1^4 - t1^5 + t1*t2 - t1^2*t2 - 4*t1^3*t2 + 2*t1^5*t2 + 2*t1^6*t2 + t1^7*t2 - t1^8*t2 - t1*t2^2 - 2*t1^2*t2^2 + 4*t1^4*t2^2 + 2*t1^5*t2^2 - t1^6*t2^2 - 2*t1^7*t2^2 + t1^8*t2^2 - 2*t1*t2^3 + 3*t1^2*t2^3 + 3*t1^3*t2^3 - t1^4*t2^3 - t1^5*t2^3 - t1^8*t2^3 - t2^4 + 2*t1*t2^4 + t1^3*t2^4 - 2*t1^4*t2^4 - t1^3*t2^5 + t1^4*t2^5 - t1^5*t2^5;

g[0,2]= -t1^4*t2 + t1^5*t2 + t1^6*t2 + t1^7*t2 - 2*t1^9*t2 + t1^10*t2 - 2*t1^3*t2^2 + 3*t1^4*t2^2 + 2*t1^5*t2^2 - t1^6*t2^2 - 2*t1^7*t2^2 - 2*t1^8*t2^2 + 3*t1^9*t2^2 - t1^10*t2^2 + 4*t1^3*t2^3 - t1^4*t2^3 - 2*t1^5*t2^3 - 3*t1^7*t2^3 + t1^8*t2^3 - t1^9*t2^3 + t1^10*t2^3 + t1^2*t2^4 + t1^3*t2^4 - 3*t1^4*t2^4 - 2*t1^5*t2^4 - 2*t1^6*t2^4 + 4*t1^7*t2^4 - 3*t1^3*t2^5 + 2*t1^4*t2^5 - t1^5*t2^5 + t1^6*t2^5 + t1^8*t2^5 + t1^3*t2^6 - t1^4*t2^6 + t1^5*t2^6;

g[0,3]= -t1^7*t2^3 - t1^8*t2^3 + t1^9*t2^3 - t1^5*t2^4 + t1^7*t2^4 + 2*t1^8*t2^4 - t1^9*t2^4 - t1^6*t2^5 + 2*t1^7*t2^5 + t1^8*t2^5 - t1^10*t2^5 + t1^6*t2^6 - t1^7*t2^6 - t1^8*t2^6;

g[1,0]= -t1^4 + t1*t2 - 3*t1^2*t2 - 2*t1^3*t2 + 2*t1^4*t2 + 2*t1^5*t2 + t1^6*t2 - t1^7*t2 + t2^2 - 4*t1*t2^2 + 2*t1^2*t2^2 + 2*t1^3*t2^2 + 3*t1^4*t2^2 - t1^5*t2^2 - 2*t1^6*t2^2 + t1^7*t2^2 - t2^3 + 2*t1*t2^3 + 2*t1^3*t2^3 - 3*t1^4*t2^3 + t1^5*t2^3 - t1^7*t2^3 - t1^3*t2^4 + t1^4*t2^4 - t1^5*t2^4;

g[1,1]= -t1^4 + t1^6 + t1^7 - t1^2*t2 - 3*t1^3*t2 + 5*t1^4*t2 + 5*t1^5*t2 + t1^6*t2 - 4*t1^7*t2 - 3*t1^8*t2 + t1^10*t2 - t1*t2^2 + 7*t1^3*t2^2 + 2*t1^4*t2^2 - 3*t1^5*t2^2 - 7*t1^6*t2^2 - 2*t1^7*t2^2 + 3*t1^8*t2^2 + t1^9*t2^2 - t1^10*t2^2 + 4*t1^2*t2^3 + t1^3*t2^3 - 6*t1^4*t2^3 - 4*t1^5*t2^3 + 2*t1^7*t2^3 - t1^8*t2^3 + t1^9*t2^3 + t1^10*t2^3 - t2^4 + 4*t1*t2^4 - 2*t1^2*t2^4 - 5*t1^3*t2^4 - t1^4*t2^4 + 3*t1^6*t2^4 + t1^8*t2^4 + t2^5 - 2*t1*t2^5 - t1^3*t2^5 + 2*t1^4*t2^5 + t1^7*t2^5 + t1^3*t2^6 - t1^4*t2^6 + t1^5*t2^6;

g[1,2]= t1^5*t2 + t1^6*t2 - 2*t1^7*t2 - 2*t1^8*t2 - t1^9*t2 + 2*t1^10*t2 + t1^11*t2 - t1^12*t2 + 2*t1^4*t2^2 - 5*t1^6*t2^2 - 2*t1^7*t2^2 + t1^8*t2^2 + 5*t1^9*t2^2 - t1^10*t2^2 - 2*t1^11*t2^2 + t1^12*t2^2 + 3*t1^3*t2^3 - 4*t1^4*t2^3 - 5*t1^5*t2^3 + 2*t1^7*t2^3 + 5*t1^8*t2^3 + t1^10*t2^3 - t1^12*t2^3 + t1^2*t2^4 - 5*t1^3*t2^4 - 2*t1^4*t2^4 + t1^5*t2^4 + 5*t1^6*t2^4 + 7*t1^7*t2^4 - t1^8*t2^4 - 3*t1^9*t2^4 - t1^10*t2^4 - t1^2*t2^5 - t1^3*t2^5 + 3*t1^4*t2^5 + 3*t1^5*t2^5 + 2*t1^6*t2^5 - 2*t1^7*t2^5 - t1^8*t2^5 - t1^9*t2^5 - t1^10*t2^5 + 3*t1^3*t2^6 - 2*t1^4*t2^6 + t1^5*t2^6 - t1^6*t2^6 - t1^7*t2^6 - t1^8*t2^6 - t1^3*t2^7 + t1^4*t2^7 - t1^5*t2^7;

g[1,3]= -t1^6*t2^3 + t1^8*t2^3 + 2*t1^9*t2^3 - t1^11*t2^3 - t1^5*t2^4 + 2*t1^6*t2^4 + 2*t1^7*t2^4 + t1^8*t2^4 - 4*t1^9*t2^4 - t1^10*t2^4 + t1^11*t2^4 + t1^5*t2^5 + t1^7*t2^5 - 3*t1^8*t2^5 - t1^9*t2^5 - 2*t1^10*t2^5 + t1^11*t2^5 + t1^12*t2^5 + t1^6*t2^6 - 3*t1^7*t2^6 - t1^8*t2^6 + t1^9*t2^6 + 2*t1^10*t2^6 - t1^6*t2^7 + t1^7*t2^7 + t1^8*t2^7;

g[2,0]= t1*t2 - 2*t1^2*t2 + 2*t1^4*t2 + t1^5*t2 - 2*t1^7*t2 + t1^8*t2 + t2^2 - 3*t1*t2^2 + 2*t1^2*t2^2 + 2*t1^3*t2^2 - t1^4*t2^2 - t1^5*t2^2 - 3*t1^6*t2^2 + 3*t1^7*t2^2 - t1^8*t2^2 - t2^3 + 2*t1*t2^3 - t1^3*t2^3 - t1^4*t2^3 - t1^5*t2^3 + 2*t1^6*t2^3 - 2*t1^7*t2^3 + t1^8*t2^3 + t1^7*t2^4;

g[2,1]= -t1^3*t2 + 2*t1^4*t2 + 2*t1^5*t2 - 2*t1^6*t2 - 3*t1^7*t2 - t1^8*t2 + 2*t1^9*t2 + t1^10*t2 - t1^11*t2 - t1^2*t2^2 + 3*t1^3*t2^2 - t1^4*t2^2 - 4*t1^5*t2^2 - 2*t1^6*t2^2 + 2*t1^7*t2^2 + 4*t1^8*t2^2 - 2*t1^10*t2^2 + t1^11*t2^2 - t1*t2^3 + 3*t1^2*t2^3 - 2*t1^3*t2^3 - 
3*t1^4*t2^3 - t1^5*t2^3 + 3*t1^6*t2^3 + 3*t1^7*t2^3 - t1^8*t2^3 + t1^10*t2^3 - t1^11*t2^3 - t2^4 + 3*t1*t2^4 - 2*t1^2*t2^4 - 2*t1^3*t2^4 + t1^4*t2^4 + 2*t1^5*t2^4 + 3*t1^6*t2^4 - t1^7*t2^4 - t1^9*t2^4 - t1^10*t2^4 + t2^5 - 2*t1*t2^5 + t1^3*t2^5 + t1^4*t2^5 + t1^5*t2^5 - 2*t1^6*t2^5 + t1^7*t2^5 - t1^8*t2^5 - t1^7*t2^6;

g[2,2]= t1^6*t2 - 2*t1^7*t2 + t1^9*t2 + t1^10*t2 - 2*t1^12*t2 + t1^13*t2 + t1^5*t2^2 - 4*t1^6*t2^2 + 2*t1^7*t2^2 + 2*t1^8*t2^2 + 2*t1^9*t2^2 - t1^10*t2^2 - 3*t1^11*t2^2 + 3*t1^12*t2^2 - t1^13*t2^2 + t1^3*t2^3 - t1^4*t2^3 - 4*t1^5*t2^3 + 4*t1^6*t2^3 + 2*t1^7*t2^3 + 2*t1^8*t2^3 - 3*t1^9*t2^3 - 2*t1^10*t2^3 + 2*t1^11*t2^3 - 2*t1^12*t2^3 + t1^13*t2^3 + t1^2*t2^4 - 2*t1^3*t2^4 - t1^4*t2^4 + 4*t1^5*t2^4 + 3*t1^6*t2^4 + t1^7*t2^4 - 5*t1^8*t2^4 - 4*t1^9*t2^4 + t1^10*t2^4 + t1^12*t2^4 - t1^2*t2^5 + t1^3*t2^5 + 2*t1^4*t2^5 + t1^5*t2^5 - 3*t1^6*t2^5 - 3*t1^7*t2^5 - t1^8*t2^5 + 2*t1^9*t2^5 + t1^11*t2^5 - t1^5*t2^6 - 2*t1^7*t2^6 + t1^8*t2^6 + t1^9*t2^6 + t1^10*t2^6 + t1^7*t2^7;

g[2,3]= -t1^6*t2^3 + t1^7*t2^3 + t1^8*t2^3 - t1^10*t2^3 - t1^11*t2^3 + t1^12*t2^3 - t1^5*t2^4 + 3*t1^6*t2^4 - 2*t1^8*t2^4 - 3*t1^9*t2^4 + 3*t1^11*t2^4 - t1^12*t2^4 + t1^5*t2^5 - 2*t1^6*t2^5 - t1^8*t2^5 + 2*t1^9*t2^5 + t1^10*t2^5 + t1^12*t2^5 - t1^13*t2^5 - 2*t1^7*t2^6 + t1^8*t2^6 + 2*t1^9*t2^6 + 2*t1^10*t2^6 - t1^11*t2^6 - t1^12*t2^6 + t1^7*t2^7 - t1^9*t2^7 - t1^10*t2^7;

g[3,0]= -t1*t2^2 - t1^2*t2^2 + t1^3*t2^2 + t1^4*t2^2 - 2*t1^6*t2^2 + t1^7*t2^2 - t1^3*t2^3 + 2*t1^4*t2^3 + 2*t1^6*t2^3 - 3*t1^7*t2^3 + t1^8*t2^3 - t2^4 + t1*t2^4 + 2*t1^2*t2^4 + 2*t1^3*t2^4 - 4*t1^4*t2^4 + 2*t1^7*t2^4 - t1^8*t2^4 - t1^3*t2^5 + t1^4*t2^5 - t1^5*t2^5;

g[3,1]= -t1^2*t2^2 + 3*t1^4*t2^2 - 2*t1^6*t2^2 - t1^7*t2^2 + 2*t1^8*t2^2 + t1^9*t2^2 - t1^10*t2^2 - t1*t2^3 + 2*t1^2*t2^3 + 2*t1^3*t2^3 - t1^4*t2^3 + t1^5*t2^3 - t1^6*t2^3 - 2*t1^7*t2^3 - 2*t1^8*t2^3 + t1^9*t2^3 + 2*t1^10*t2^3 - t1^11*t2^3 - t2^4 + 3*t1*t2^4 + 2*t1^2*t2^4 - 6*t1^4*t2^4 - 4*t1^5*t2^4 + 4*t1^6*t2^4 + 3*t1^7*t2^4 - 2*t1^9*t2^4 - t1^10*t2^4 + t1^11*t2^4 + t2^5 - t1*t2^5 - t1^2*t2^5 - 2*t1^3*t2^5 + t1^4*t2^5 - 2*t1^6*t2^5 + 3*t1^7*t2^5 + t2^6 - t1*t2^6 - 2*t1^2*t2^6 - t1^3*t2^6 + 3*t1^4*t2^6 + t1^5*t2^6 - 2*t1^7*t2^6 + t1^8*t2^6 + t1^3*t2^7 - t1^4*t2^7 + t1^5*t2^7;

g[3,2]= t1^5*t2^2 - 2*t1^6*t2^2 + t1^8*t2^2 + t1^9*t2^2 - 2*t1^11*t2^2 + t1^12*t2^2 + t1^4*t2^3 - 2*t1^5*t2^3 + 2*t1^6*t2^3 - 3*t1^7*t2^3 - t1^8*t2^3 + 2*t1^9*t2^3 + 2*t1^11*t2^3 - 3*t1^12*t2^3 + t1^13*t2^3 + t1^2*t2^4 + t1^3*t2^4 - 5*t1^4*t2^4 - t1^5*t2^4 + 2*t1^6*t2^4 + 5*t1^7*t2^4 - 5*t1^9*t2^4 + t1^10*t2^4 + 2*t1^12*t2^4 - t1^13*t2^4 - t1^2*t2^5 - 2*t1^3*t2^5 + 2*t1^4*t2^5 - t1^5*t2^5 - t1^6*t2^5 + 4*t1^7*t2^5 + 2*t1^8*t2^5 - 3*t1^10*t2^5 + t1^11*t2^5 - t1^2*t2^6 - 2*t1^3*t2^6 + 4*t1^4*t2^6 + 4*t1^5*t2^6 + t1^6*t2^6 - 6*t1^7*t2^6 - t1^8*t2^6 + 2*t1^9*t2^6 + t1^10*t2^6 - t1^11*t2^6 + 3*t1^3*t2^7 - 2*t1^4*t2^7 + t1^5*t2^7 - t1^6*t2^7 - t1^8*t2^7 - t1^3*t2^8 + t1^4*t2^8 - t1^5*t2^8;

g[3,3]= -t1^5*t2^4 + 2*t1^6*t2^4 - t1^8*t2^4 - t1^9*t2^4 + 2*t1^11*t2^4 - t1^12*t2^4 + t1^5*t2^5 - 3*t1^6*t2^5 + 3*t1^7*t2^5 + 2*t1^8*t2^5 - t1^9*t2^5 - t1^10*t2^5 - 2*t1^11*t2^5 + 3*t1^12*t2^5 - t1^13*t2^5 + t1^5*t2^6 + t1^6*t2^6 - 3*t1^7*t2^6 - 2*t1^8*t2^6 + 2*t1^9*t2^6 + t1^10*t2^6 - 2*t1^12*t2^6 + t1^13*t2^6 + t1^6*t2^7 - 2*t1^7*t2^7 - t1^8*t2^7 + t1^10*t2^7 - t1^6*t2^8 + t1^7*t2^8 + t1^8*t2^8;

g[4,0]= t1^4*t2^2 + t1^2*t2^3 + 2*t1^3*t2^3 - t1^4*t2^3 - t1^5*t2^3 - t1^6*t2^3 - t1^7*t2^3 + t1^8*t2^3 + t1*t2^4 - t1^3*t2^4 - 3*t1^4*t2^4 + 2*t1^7*t2^4 - t1^8*t2^4 - 3*t1^3*t2^5 + 2*t1^4*t2^5 - t1^5*t2^5 + 2*t1^6*t2^5 + t1^3*t2^6 - t1^4*t2^6 + t1^5*t2^6;

g[4,1]= t1^4*t2^2 - t1^6*t2^2 - t1^7*t2^2 + t1^2*t2^3 + 2*t1^3*t2^3 - 4*t1^4*t2^3 - 3*t1^5*t2^3 - 2*t1^6*t2^3 + 2*t1^7*t2^3 + 2*t1^8*t2^3 + 2*t1^9*t2^3 - t1^11*t2^3 + t1*t2^4 - t1^2*t2^4 - 5*t1^3*t2^4 - t1^4*t2^4 + 6*t1^6*t2^4 + 3*t1^7*t2^4 - 2*t1^9*t2^4 - t1^10*t2^4 + t1^11*t2^4 - t1*t2^5 - t1^2*t2^5 - 2*t1^3*t2^5 + 3*t1^4*t2^5 + 4*t1^5*t2^5 + 2*t1^6*t2^5 + t1^7*t2^5 - 2*t1^8*t2^5 - 2*t1^9*t2^5 - t1*t2^6 + 4*t1^3*t2^6 + t1^4*t2^6 + t1^5*t2^6 - t1^6*t2^6 - 3*t1^7*t2^6 + 2*t1^3*t2^7 - t1^4*t2^7 - 2*t1^6*t2^7 - t1^3*t2^8 + t1^4*t2^8 - t1^5*t2^8;

g[4,2]= -t1^5*t2^3 + 2*t1^8*t2^3 + 2*t1^9*t2^3 - t1^10*t2^3 - t1^11*t2^3 - t1^12*t2^3 + t1^13*t2^3 - 2*t1^4*t2^4 + t1^5*t2^4 + 2*t1^6*t2^4 + 4*t1^7*t2^4 - 5*t1^9*t2^4 + 2*t1^12*t2^4 - t1^13*t2^4 - 2*t1^3*t2^5 + 3*t1^4*t2^5 + 2*t1^5*t2^5 + 3*t1^6*t2^5 - 5*t1^8*t2^5 - 3*t1^9*t2^5 - 2*t1^10*t2^5 + 3*t1^11*t2^5 + 3*t1^3*t2^6 + t1^4*t2^6 + 2*t1^5*t2^6 - 4*t1^6*t2^6 - 8*t1^7*t2^6 - 2*t1^8*t2^6 + 4*t1^9*t2^6 + 3*t1^10*t2^6 - t1^11*t2^6 + 2*t1^3*t2^7 - t1^4*t2^7 - 4*t1^5*t2^7 - 4*t1^6*t2^7 + t1^7*t2^7 + 3*t1^8*t2^7 + 2*t1^9*t2^7 - 3*t1^3*t2^8 + 2*t1^4*t2^8 - t1^5*t2^8 + t1^6*t2^8 + t1^7*t2^8 + t1^8*t2^8 + t1^3*t2^9 - t1^4*t2^9 + t1^5*t2^9;

g[4,3]= 2*t1^7*t2^5 - t1^8*t2^5 - 3*t1^9*t2^5 - t1^10*t2^5 + t1^11*t2^5 + 2*t1^12*t2^5 - t1^13*t2^5 + t1^6*t2^6 - 4*t1^7*t2^6 - 2*t1^8*t2^6 + 4*t1^9*t2^6 + 2*t1^10*t2^6 + t1^11*t2^6 - 3*t1^12*t2^6 + t1^13*t2^6 - 2*t1^6*t2^7 - t1^7*t2^7 + 4*t1^8*t2^7 + 2*t1^9*t2^7 + 2*t1^10*t2^7 - 3*t1^11*t2^7 - t1^6*t2^8 + 3*t1^7*t2^8 + t1^8*t2^8 - t1^9*t2^8 - 2*t1^10*t2^8 + t1^6*t2^9 - t1^7*t2^9 - t1^8*t2^9;

g[5,0]= -t1^4*t2^3 - t1^3*t2^4 + t1^4*t2^4 + t1^6*t2^4 + t1^5*t2^5 + t1^7*t2^5 - t1^8*t2^5 - t1^7*t2^6;

g[5,1]= -t1^4*t2^3 + 
t1^6*t2^3 + t1^7*t2^3 - t1^3*t2^4 + 2*t1^4*t2^4 + t1^5*t2^4 + t1^6*t2^4 - t1^7*t2^4 - t1^8*t2^4 - t1^9*t2^4 + t1^3*t2^5 + t1^5*t2^5 - t1^6*t2^5 - 2*t1^8*t2^5 - t1^9*t2^5 + t1^11*t2^5 + t1^3*t2^6 - t1^4*t2^6 - t1^5*t2^6 - t1^6*t2^6 - 2*t1^7*t2^6 + t1^8*t2^6 + t1^9*t2^6 + t1^10*t2^6 - t1^5*t2^7 + t1^8*t2^7 + t1^7*t2^8;

g[5,2]= t1^6*t2^4 - t1^8*t2^4 - 2*t1^9*t2^4 + t1^11*t2^4 + t1^5*t2^5 - t1^6*t2^5 - 2*t1^8*t2^5 + t1^10*t2^5 + t1^11*t2^5 + t1^12*t2^5 - t1^13*t2^5 - t1^5*t2^6 - 2*t1^6*t2^6 - 2*t1^7*t2^6 + 2*t1^8*t2^6 + 5*t1^9*t2^6 + t1^10*t2^6 - t1^11*t2^6 - t1^12*t2^6 - 2*t1^5*t2^7 + t1^6*t2^7 + 2*t1^7*t2^7 + 3*t1^8*t2^7 - t1^9*t2^7 - t1^10*t2^7 - t1^11*t2^7 + t1^5*t2^8 + 2*t1^7*t2^8 - t1^8*t2^8 - t1^9*t2^8 - t1^10*t2^8 - t1^7*t2^9;

g[5,3]= t1^7*t2^5 - t1^8*t2^5 - t1^9*t2^5 + t1^11*t2^5 + t1^12*t2^5 - t1^13*t2^5 - 2*t1^7*t2^6 + t1^8*t2^6 + 3*t1^9*t2^6 + t1^10*t2^6 - t1^11*t2^6 - 2*t1^12*t2^6 + t1^13*t2^6 + 2*t1^8*t2^7 - t1^9*t2^7 - t1^10*t2^7 - 2*t1^11*t2^7 + t1^13*t2^7 + 2*t1^7*t2^8 - t1^8*t2^8 - 2*t1^9*t2^8 - 2*t1^10*t2^8 + t1^11*t2^8 + t1^12*t2^8 - t1^7*t2^9 + t1^9*t2^9 + t1^10*t2^9;

